Reducing Overfitting in Deep Networks by Decorrelating Representations

One major challenge in training Deep Neural Networks is preventing overfitting. Many techniques such as data augmentation and novel regularizers such as Dropout have been proposed to prevent overfitting without requiring a massive amount of training data. In this work, we propose a new regularizer called DeCov which leads to significantly reduced overfitting (as indicated by the difference between train and val performance), and better generalization. Our regularizer encourages diverse or non-redundant representations in Deep Neural Networks by minimizing the cross-covariance of hidden activations. This simple intuition has been explored in a number of past works but surprisingly has never been applied as a regularizer in supervised learning. Experiments across a range of datasets and network architectures show that this loss always reduces overfitting while almost always maintaining or increasing generalization performance and often improving performance over Dropout.

==> images/alexnet_resolutions/.ipynb_checkpoints/make_plot-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cogswell/envs/base_venv/lib/python2.7/site-packages/matplotlib/__init__.py:855: UserWarning: text.fontsize is deprecated and replaced with font.size; please use the latter.\n",
      "  warnings.warn(self.msg_depr % (key, alt_key))\n"
     ]
    }
   ],
   "source": [
    "from itertools import chain\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import MultipleLocator, FormatStrFormatter\n",
    "\n",
    "mpl.use('pgf')\n",
    "\n",
    "import seaborn as sns\n",
    "sns.set_style('whitegrid')\n",
    "\n",
    "def figsize(scale):\n",
    "    fig_width_pt = 397.4849                         # Get this from LaTeX using \\the\\textwidth\n",
    "    inches_per_pt = 1.0/72.27                       # Convert pt to inch\n",
    "    golden_mean = (np.sqrt(5.0)-1.0)/2.0            # Aesthetic ratio (you could change this)\n",
    "    fig_width = fig_width_pt*inches_per_pt*scale    # width in inches\n",
    "    fig_height = fig_width*golden_mean              # height in inches\n",
    "    fig_size = [2*fig_width,1.1*fig_height]\n",
    "    return fig_size\n",
    "\n",
    "pgf_with_latex = {                      # setup matplotlib to use latex for output\n",
    "    \"pgf.texsystem\": \"pdflatex\",        # change this if using xetex or lautex\n",
    "    \"text.usetex\": True,                # use LaTeX to write all text\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": [],                   # blank entries should cause plots to inherit fonts from the document\n",
    "    \"font.sans-serif\": [],\n",
    "    \"font.monospace\": [],\n",
    "    \"axes.titlesize\": 16,\n",
    "    \"axes.labelsize\": 10,               # LaTeX default is 10pt font.\n",
    "    \"text.fontsize\": 10,\n",
    "    \"legend.fontsize\": 10,               # Make the legend/label fonts a little smaller\n",
    "    \"xtick.labelsize\": 8,\n",
    "    \"ytick.labelsize\": 8,\n",
    "    \"figure.figsize\": figsize(1.0),     # default fig size of 0.9 textwidth\n",
    "    \"pgf.preamble\": [\n",
    "        r\"\\usepackage[utf8x]{inputenc}\",    # use utf8 fonts becasue your computer can handle it :)\n",
    "        r\"\\usepackage[T1]{fontenc}\",        # plots will be generated using this preamble\n",
    "        ]\n",
    "    }\n",
    "mpl.rcParams.update(pgf_with_latex)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import os.path as pth\n",
    "import re\n",
    "from itertools import product\n",
    "import numpy as np\n",
    "#import caffe\n",
    "import matplotlib.pyplot as plt\n",
    "#import seaborn as sns\n",
    "import pandas as pd\n",
    "#import gpu_lock\n",
    "from IPython.display import Image, display, HTML\n",
    "#from cogswell.caffe_helper import jinja_render\n",
    "#import caffe.proto.caffe_pb2 as cpb\n",
    "\n",
    "from ipyparallel import Client\n",
    "\n",
    "# for auto-reloading external modules\n",
    "# see http://stackoverflow.com/questions/1907993/autoreload-of-modules-in-ipython\n",
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "%matplotlib inline\n",
    "#plt.rcParams['figure.figsize'] = (12.0, 8.0) # set default size of plots\n",
    "#plt.rcParams['image.interpolation'] = 'nearest'\n",
    "#plt.rcParams['image.cmap'] = 'gray'\n",
    "#plt.rcParams['axes.grid'] = False\n",
    "\n",
    "from pdb import set_trace"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_csv('decornet results (alexnet + others) - re-tune.csv', index_col=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>metric</th>\n",
       "      <th>xcov</th>\n",
       "      <th>dropout</th>\n",
       "      <th>128</th>\n",
       "      <th>160</th>\n",
       "      <th>192</th>\n",
       "      <th>224</th>\n",
       "      <th>256</th>\n",
       "      <th>Unnamed: 8</th>\n",
       "      <th>128.1</th>\n",
       "      <th>160.1</th>\n",
       "      <th>192.1</th>\n",
       "      <th>224.1</th>\n",
       "      <th>256.1</th>\n",
       "      <th>Unnamed: 14</th>\n",
       "      <th>128.2</th>\n",
       "      <th>160.2</th>\n",
       "      <th>192.2</th>\n",
       "      <th>224.2</th>\n",
       "      <th>256.2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>top1</td>\n",
       "      <td>no</td>\n",
       "      <td>no</td>\n",
       "      <td>95.72</td>\n",
       "      <td>98.92</td>\n",
       "      <td>99.38</td>\n",
       "      <td>99.47</td>\n",
       "      <td>99.49</td>\n",
       "      <td>NaN</td>\n",
       "      <td>36.36</td>\n",
       "      <td>41.09</td>\n",
       "      <td>43.67</td>\n",
       "      <td>45.07</td>\n",
       "      <td>45.98</td>\n",
       "      <td>NaN</td>\n",
       "      <td>59.36</td>\n",
       "      <td>57.83</td>\n",
       "      <td>55.71</td>\n",
       "      <td>54.40</td>\n",
       "      <td>53.51</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>top1</td>\n",
       "      <td>no</td>\n",
       "      <td>yes</td>\n",
       "      <td>57.12</td>\n",
       "      <td>65.83</td>\n",
       "      <td>71.02</td>\n",
       "      <td>75.53</td>\n",
       "      <td>79.08</td>\n",
       "      <td>NaN</td>\n",
       "      <td>45.13</td>\n",
       "      <td>50.88</td>\n",
       "      <td>53.54</td>\n",
       "      <td>55.78</td>\n",
       "      <td>56.87</td>\n",
       "      <td>NaN</td>\n",
       "      <td>11.99</td>\n",
       "      <td>14.95</td>\n",
       "      <td>17.48</td>\n",
       "      <td>19.75</td>\n",
       "      <td>22.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>top1</td>\n",
       "      <td>yes (fc6+fc7)</td>\n",
       "      <td>no</td>\n",
       "      <td>60.56</td>\n",
       "      <td>72.87</td>\n",
       "      <td>79.20</td>\n",
       "      <td>80.75</td>\n",
       "      <td>78.24</td>\n",
       "      <td>NaN</td>\n",
       "      <td>45.86</td>\n",
       "      <td>49.67</td>\n",
       "      <td>51.33</td>\n",
       "      <td>51.76</td>\n",
       "      <td>51.92</td>\n",
       "      <td>NaN</td>\n",
       "      <td>14.70</td>\n",
       "      <td>23.20</td>\n",
       "      <td>27.87</td>\n",
       "      <td>28.99</td>\n",
       "      <td>26.32</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>top1</td>\n",
       "      <td>yes (fc6+fc7)</td>\n",
       "      <td>yes</td>\n",
       "      <td>51.95</td>\n",
       "      <td>59.72</td>\n",
       "      <td>65.34</td>\n",
       "      <td>69.77</td>\n",
       "      <td>74.25</td>\n",
       "      <td>NaN</td>\n",
       "      <td>43.55</td>\n",
       "      <td>49.05</td>\n",
       "      <td>52.20</td>\n",
       "      <td>54.06</td>\n",
       "      <td>55.77</td>\n",
       "      <td>NaN</td>\n",
       "      <td>8.40</td>\n",
       "      <td>10.67</td>\n",
       "      <td>13.14</td>\n",
       "      <td>15.71</td>\n",
       "      <td>18.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>top5</td>\n",
       "      <td>no</td>\n",
       "      <td>no</td>\n",
       "      <td>99.83</td>\n",
       "      <td>100.00</td>\n",
       "      <td>100.00</td>\n",
       "      <td>100.00</td>\n",
       "      <td>100.00</td>\n",
       "      <td>NaN</td>\n",
       "      <td>58.38</td>\n",
       "      <td>63.56</td>\n",
       "      <td>66.43</td>\n",
       "      <td>67.76</td>\n",
       "      <td>68.81</td>\n",
       "      <td>NaN</td>\n",
       "      <td>41.45</td>\n",
       "      <td>36.44</td>\n",
       "      <td>33.57</td>\n",
       "      <td>32.24</td>\n",
       "      <td>31.19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>top5</td>\n",
       "      <td>no</td>\n",
       "      <td>yes</td>\n",
       "      <td>79.89</td>\n",
       "      <td>86.18</td>\n",
       "      <td>89.37</td>\n",
       "      <td>91.94</td>\n",
       "      <td>93.72</td>\n",
       "      <td>NaN</td>\n",
       "      <td>69.67</td>\n",
       "      <td>74.89</td>\n",
       "      <td>77.20</td>\n",
       "      <td>79.12</td>\n",
       "      <td>80.02</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.22</td>\n",
       "      <td>11.29</td>\n",
       "      <td>12.17</td>\n",
       "      <td>12.82</td>\n",
       "      <td>13.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>top5</td>\n",
       "      <td>yes (fc6+fc7)</td>\n",
       "      <td>no</td>\n",
       "      <td>82.63</td>\n",
       "      <td>90.77</td>\n",
       "      <td>94.19</td>\n",
       "      <td>94.96</td>\n",
       "      <td>93.94</td>\n",
       "      <td>NaN</td>\n",
       "      <td>70.22</td>\n",
       "      <td>73.73</td>\n",
       "      <td>74.97</td>\n",
       "      <td>75.52</td>\n",
       "      <td>75.46</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.41</td>\n",
       "      <td>17.04</td>\n",
       "      <td>19.22</td>\n",
       "      <td>19.44</td>\n",
       "      <td>18.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>top5</td>\n",
       "      <td>yes (fc6+fc7)</td>\n",
       "      <td>yes</td>\n",
       "      <td>75.99</td>\n",
       "      <td>82.22</td>\n",
       "      <td>86.16</td>\n",
       "      <td>89.03</td>\n",
       "      <td>91.62</td>\n",
       "      <td>NaN</td>\n",
       "      <td>68.39</td>\n",
       "      <td>73.69</td>\n",
       "      <td>76.30</td>\n",
       "      <td>77.92</td>\n",
       "      <td>79.47</td>\n",
       "      <td>NaN</td>\n",
       "      <td>7.60</td>\n",
       "      <td>8.53</td>\n",
       "      <td>9.86</td>\n",
       "      <td>11.11</td>\n",
       "      <td>12.15</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  metric           xcov dropout    128     160     192     224     256  \\\n",
       "0   top1             no      no  95.72   98.92   99.38   99.47   99.49   \n",
       "1   top1             no     yes  57.12   65.83   71.02   75.53   79.08   \n",
       "2   top1  yes (fc6+fc7)      no  60.56   72.87   79.20   80.75   78.24   \n",
       "3   top1  yes (fc6+fc7)     yes  51.95   59.72   65.34   69.77   74.25   \n",
       "4   top5             no      no  99.83  100.00  100.00  100.00  100.00   \n",
       "5   top5             no     yes  79.89   86.18   89.37   91.94   93.72   \n",
       "6   top5  yes (fc6+fc7)      no  82.63   90.77   94.19   94.96   93.94   \n",
       "7   top5  yes (fc6+fc7)     yes  75.99   82.22   86.16   89.03   91.62   \n",
       "\n",
       "   Unnamed: 8  128.1  160.1  192.1  224.1  256.1  Unnamed: 14  128.2  160.2  \\\n",
       "0         NaN  36.36  41.09  43.67  45.07  45.98          NaN  59.36  57.83   \n",
       "1         NaN  45.13  50.88  53.54  55.78  56.87          NaN  11.99  14.95   \n",
       "2         NaN  45.86  49.67  51.33  51.76  51.92          NaN  14.70  23.20   \n",
       "3         NaN  43.55  49.05  52.20  54.06  55.77          NaN   8.40  10.67   \n",
       "4         NaN  58.38  63.56  66.43  67.76  68.81          NaN  41.45  36.44   \n",
       "5         NaN  69.67  74.89  77.20  79.12  80.02          NaN  10.22  11.29   \n",
       "6         NaN  70.22  73.73  74.97  75.52  75.46          NaN  12.41  17.04   \n",
       "7         NaN  68.39  73.69  76.30  77.92  79.47          NaN   7.60   8.53   \n",
       "\n",
       "   192.2  224.2  256.2  \n",
       "0  55.71  54.40  53.51  \n",
       "1  17.48  19.75  22.21  \n",
       "2  27.87  28.99  26.32  \n",
       "3  13.14  15.71  18.48  \n",
       "4  33.57  32.24  31.19  \n",
       "5  12.17  12.82  13.70  \n",
       "6  19.22  19.44  18.48  \n",
       "7   9.86  11.11  12.15  "
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def get_data(metric, xcov, dropout, train_val_gap=False):\n",
    "    x = [128, 160, 192, 224, 256]\n",
    "    metric_i = df.columns.get_loc('metric')\n",
    "    xcov_i = df.columns.get_loc('xcov')\n",
    "    dropout_i = df.columns.get_loc('dropout')\n",
    "    train_start = df.columns.get_loc('128')\n",
    "    train_end = df.columns.get_loc('256')\n",
    "    val_start = df.columns.get_loc('128.1')\n",
    "    val_end = df.columns.get_loc('256.1')\n",
    "    gap_start = df.columns.get_loc('128.2')\n",
    "    gap_end = df.columns.get_loc('256.2')\n",
    "    for row in df.itertuples(index=False):\n",
    "        #print row[metric_i], row[xcov_i], row[dropout_i]\n",
    "        #print row[metric_i] == metric\n",
    "        #print xcov in row[xcov_i]\n",
    "        #print dropout in row[dropout_i]\n",
    "        if (row[metric_i] == metric and\n",
    "           xcov in row[xcov_i] and\n",
    "           dropout in row[dropout_i]):\n",
    "            if train_val_gap:\n",
    "                return (x, row[gap_start:gap_end+1])\n",
    "            else:\n",
    "                return (x, row[train_start:train_end+1], row[val_start:val_end+1])\n",
    "    else:\n",
    "        raise Exception('no such data')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxwAAAEWCAYAAADsA5FHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x10b614e10>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=figsize(scale=1.0))\n",
    "colors = sns.color_palette('muted', 4)\n",
    "markers = ['8', 'd', 's', '*']\n",
    "\n",
    "# use 'top1' for top of figure 5\n",
    "# use 'top5' for bottom of figure 5\n",
    "metric = 'top5'\n",
    "\n",
    "train_labels = []\n",
    "train_lines = []\n",
    "val_labels = []\n",
    "val_lines = []\n",
    "\n",
    "plt.subplot(121)\n",
    "for i, tup in enumerate([('no', 'no'), ('no', 'yes'), ('yes', 'no'), ('yes', 'yes')]):\n",
    "    xcov, dropout = tup\n",
    "    x, y_train, y_val = get_data(metric, xcov, dropout)\n",
    "    label = 'train {} \\\\texttt{{DeCov}}, {} Dropout'.format(xcov, dropout)\n",
    "    l = plt.plot(x, y_train, '-', color=colors[i], marker=markers[i], label=label)\n",
    "    train_lines.append(l[0])\n",
    "    train_labels.append(label)\n",
    "    label = 'val {} \\\\texttt{{DeCov}}, {} Dropout'.format(xcov, dropout)\n",
    "    l = plt.plot(x, y_val, '--', color=colors[i], marker=markers[i], label=label)\n",
    "    val_lines.append(l[0])\n",
    "    val_labels.append(label)\n",
    "plt.xlabel('Image Resolution')\n",
    "plt.ylabel('{metric} Accuracy'.format(metric=metric.title()))\n",
    "plt.title('{metric} Accuracy'.format(metric=metric.title()))\n",
    "\n",
    "    \n",
    "plt.subplot(122)\n",
    "for i, tup in enumerate([('no', 'no'), ('no', 'yes'), ('yes', 'no'), ('yes', 'yes')]):\n",
    "    xcov, dropout = tup\n",
    "    x, y_gap = get_data(metric, xcov, dropout, train_val_gap=True)\n",
    "    l = plt.plot(x, y_gap, marker=markers[i], label='{} \\\\texttt{{DeCov}}, {} Dropout'.format(xcov, dropout))\n",
    "\n",
    "plt.xlabel('Image Resolution')\n",
    "plt.ylabel('{metric} Train-Val Accuracy Gap'.format(metric=metric.title()))\n",
    "\n",
    "lines = list(chain(*zip(train_lines, val_lines)))\n",
    "labels = list(chain(*zip(train_labels, val_labels)))\n",
    "if metric == 'top5':\n",
    "    fig.legend(lines, labels, 'lower center', bbox_to_anchor=(0.5, -0.02), ncol=4)\n",
    "plt.title('{metric} Gap'.format(metric=metric.title()))\n",
    "if metric == 'top5':\n",
    "    plt.tight_layout(pad=0.5, rect=(0, 0.15, 1, 1))\n",
    "else:\n",
    "    plt.tight_layout(pad=0.5)\n",
    "plt.savefig('{}_plot.pdf'.format(metric))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> images/alexnet_resolutions/make_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/cogswell/envs/base_venv/lib/python2.7/site-packages/matplotlib/__init__.py:855: UserWarning: text.fontsize is deprecated and replaced with font.size; please use the latter.\n",
      "  warnings.warn(self.msg_depr % (key, alt_key))\n"
     ]
    }
   ],
   "source": [
    "from itertools import chain\n",
    "\n",
    "import numpy as np\n",
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import MultipleLocator, FormatStrFormatter\n",
    "\n",
    "mpl.use('pgf')\n",
    "\n",
    "import seaborn as sns\n",
    "sns.set_style('whitegrid')\n",
    "\n",
    "def figsize(scale):\n",
    "    fig_width_pt = 397.4849                         # Get this from LaTeX using \\the\\textwidth\n",
    "    inches_per_pt = 1.0/72.27                       # Convert pt to inch\n",
    "    golden_mean = (np.sqrt(5.0)-1.0)/2.0            # Aesthetic ratio (you could change this)\n",
    "    fig_width = fig_width_pt*inches_per_pt*scale    # width in inches\n",
    "    fig_height = fig_width*golden_mean              # height in inches\n",
    "    fig_size = [2*fig_width,1.1*fig_height]\n",
    "    return fig_size\n",
    "\n",
    "pgf_with_latex = {                      # setup matplotlib to use latex for output\n",
    "    \"pgf.texsystem\": \"pdflatex\",        # change this if using xetex or lautex\n",
    "    \"text.usetex\": True,                # use LaTeX to write all text\n",
    "    \"font.family\": \"serif\",\n",
    "    \"font.serif\": [],                   # blank entries should cause plots to inherit fonts from the document\n",
    "    \"font.sans-serif\": [],\n",
    "    \"font.monospace\": [],\n",
    "    \"axes.titlesize\": 16,\n",
    "    \"axes.labelsize\": 10,               # LaTeX default is 10pt font.\n",
    "    \"text.fontsize\": 10,\n",
    "    \"legend.fontsize\": 10,               # Make the legend/label fonts a little smaller\n",
    "    \"xtick.labelsize\": 8,\n",
    "    \"ytick.labelsize\": 8,\n",
    "    \"figure.figsize\": figsize(1.0),     # default fig size of 0.9 textwidth\n",
    "    \"pgf.preamble\": [\n",
    "        r\"\\usepackage[utf8x]{inputenc}\",    # use utf8 fonts becasue your computer can handle it :)\n",
    "        r\"\\usepackage[T1]{fontenc}\",        # plots will be generated using this preamble\n",
    "        ]\n",
    "    }\n",
    "mpl.rcParams.update(pgf_with_latex)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "import os.path as pth\n",
    "import re\n",
    "from itertools import product\n",
    "import numpy as np\n",
    "#import caffe\n",
    "import matplotlib.pyplot as plt\n",
    "#import seaborn as sns\n",
    "import pandas as pd\n",
    "#import gpu_lock\n",
    "from IPython.display import Image, display, HTML\n",
    "#from cogswell.caffe_helper import jinja_render\n",
    "#import caffe.proto.caffe_pb2 as cpb\n",
    "\n",
    "from ipyparallel import Client\n",
    "\n",
    "# for auto-reloading external modules\n",
    "# see http://stackoverflow.com/questions/1907993/autoreload-of-modules-in-ipython\n",
    "%load_ext autoreload\n",
    "%autoreload 2\n",
    "\n",
    "%matplotlib inline\n",
    "#plt.rcParams['figure.figsize'] = (12.0, 8.0) # set default size of plots\n",
    "#plt.rcParams['image.interpolation'] = 'nearest'\n",
    "#plt.rcParams['image.cmap'] = 'gray'\n",
    "#plt.rcParams['axes.grid'] = False\n",
    "\n",
    "from pdb import set_trace"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "df = pd.DataFrame.from_csv('decornet results (alexnet + others) - re-tune.csv', index_col=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>metric</th>\n",
       "      <th>xcov</th>\n",
       "      <th>dropout</th>\n",
       "      <th>128</th>\n",
       "      <th>160</th>\n",
       "      <th>192</th>\n",
       "      <th>224</th>\n",
       "      <th>256</th>\n",
       "      <th>Unnamed: 8</th>\n",
       "      <th>128.1</th>\n",
       "      <th>160.1</th>\n",
       "      <th>192.1</th>\n",
       "      <th>224.1</th>\n",
       "      <th>256.1</th>\n",
       "      <th>Unnamed: 14</th>\n",
       "      <th>128.2</th>\n",
       "      <th>160.2</th>\n",
       "      <th>192.2</th>\n",
       "      <th>224.2</th>\n",
       "      <th>256.2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>top1</td>\n",
       "      <td>no</td>\n",
       "      <td>no</td>\n",
       "      <td>95.72</td>\n",
       "      <td>98.92</td>\n",
       "      <td>99.38</td>\n",
       "      <td>99.47</td>\n",
       "      <td>99.49</td>\n",
       "      <td>NaN</td>\n",
       "      <td>36.36</td>\n",
       "      <td>41.09</td>\n",
       "      <td>43.67</td>\n",
       "      <td>45.07</td>\n",
       "      <td>45.98</td>\n",
       "      <td>NaN</td>\n",
       "      <td>59.36</td>\n",
       "      <td>57.83</td>\n",
       "      <td>55.71</td>\n",
       "      <td>54.40</td>\n",
       "      <td>53.51</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>top1</td>\n",
       "      <td>no</td>\n",
       "      <td>yes</td>\n",
       "      <td>57.12</td>\n",
       "      <td>65.83</td>\n",
       "      <td>71.02</td>\n",
       "      <td>75.53</td>\n",
       "      <td>79.08</td>\n",
       "      <td>NaN</td>\n",
       "      <td>45.13</td>\n",
       "      <td>50.88</td>\n",
       "      <td>53.54</td>\n",
       "      <td>55.78</td>\n",
       "      <td>56.87</td>\n",
       "      <td>NaN</td>\n",
       "      <td>11.99</td>\n",
       "      <td>14.95</td>\n",
       "      <td>17.48</td>\n",
       "      <td>19.75</td>\n",
       "      <td>22.21</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>top1</td>\n",
       "      <td>yes (fc6+fc7)</td>\n",
       "      <td>no</td>\n",
       "      <td>60.56</td>\n",
       "      <td>72.87</td>\n",
       "      <td>79.20</td>\n",
       "      <td>80.75</td>\n",
       "      <td>78.24</td>\n",
       "      <td>NaN</td>\n",
       "      <td>45.86</td>\n",
       "      <td>49.67</td>\n",
       "      <td>51.33</td>\n",
       "      <td>51.76</td>\n",
       "      <td>51.92</td>\n",
       "      <td>NaN</td>\n",
       "      <td>14.70</td>\n",
       "      <td>23.20</td>\n",
       "      <td>27.87</td>\n",
       "      <td>28.99</td>\n",
       "      <td>26.32</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>top1</td>\n",
       "      <td>yes (fc6+fc7)</td>\n",
       "      <td>yes</td>\n",
       "      <td>51.95</td>\n",
       "      <td>59.72</td>\n",
       "      <td>65.34</td>\n",
       "      <td>69.77</td>\n",
       "      <td>74.25</td>\n",
       "      <td>NaN</td>\n",
       "      <td>43.55</td>\n",
       "      <td>49.05</td>\n",
       "      <td>52.20</td>\n",
       "      <td>54.06</td>\n",
       "      <td>55.77</td>\n",
       "      <td>NaN</td>\n",
       "      <td>8.40</td>\n",
       "      <td>10.67</td>\n",
       "      <td>13.14</td>\n",
       "      <td>15.71</td>\n",
       "      <td>18.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>top5</td>\n",
       "      <td>no</td>\n",
       "      <td>no</td>\n",
       "      <td>99.83</td>\n",
       "      <td>100.00</td>\n",
       "      <td>100.00</td>\n",
       "      <td>100.00</td>\n",
       "      <td>100.00</td>\n",
       "      <td>NaN</td>\n",
       "      <td>58.38</td>\n",
       "      <td>63.56</td>\n",
       "      <td>66.43</td>\n",
       "      <td>67.76</td>\n",
       "      <td>68.81</td>\n",
       "      <td>NaN</td>\n",
       "      <td>41.45</td>\n",
       "      <td>36.44</td>\n",
       "      <td>33.57</td>\n",
       "      <td>32.24</td>\n",
       "      <td>31.19</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>top5</td>\n",
       "      <td>no</td>\n",
       "      <td>yes</td>\n",
       "      <td>79.89</td>\n",
       "      <td>86.18</td>\n",
       "      <td>89.37</td>\n",
       "      <td>91.94</td>\n",
       "      <td>93.72</td>\n",
       "      <td>NaN</td>\n",
       "      <td>69.67</td>\n",
       "      <td>74.89</td>\n",
       "      <td>77.20</td>\n",
       "      <td>79.12</td>\n",
       "      <td>80.02</td>\n",
       "      <td>NaN</td>\n",
       "      <td>10.22</td>\n",
       "      <td>11.29</td>\n",
       "      <td>12.17</td>\n",
       "      <td>12.82</td>\n",
       "      <td>13.70</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>top5</td>\n",
       "      <td>yes (fc6+fc7)</td>\n",
       "      <td>no</td>\n",
       "      <td>82.63</td>\n",
       "      <td>90.77</td>\n",
       "      <td>94.19</td>\n",
       "      <td>94.96</td>\n",
       "      <td>93.94</td>\n",
       "      <td>NaN</td>\n",
       "      <td>70.22</td>\n",
       "      <td>73.73</td>\n",
       "      <td>74.97</td>\n",
       "      <td>75.52</td>\n",
       "      <td>75.46</td>\n",
       "      <td>NaN</td>\n",
       "      <td>12.41</td>\n",
       "      <td>17.04</td>\n",
       "      <td>19.22</td>\n",
       "      <td>19.44</td>\n",
       "      <td>18.48</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>top5</td>\n",
       "      <td>yes (fc6+fc7)</td>\n",
       "      <td>yes</td>\n",
       "      <td>75.99</td>\n",
       "      <td>82.22</td>\n",
       "      <td>86.16</td>\n",
       "      <td>89.03</td>\n",
       "      <td>91.62</td>\n",
       "      <td>NaN</td>\n",
       "      <td>68.39</td>\n",
       "      <td>73.69</td>\n",
       "      <td>76.30</td>\n",
       "      <td>77.92</td>\n",
       "      <td>79.47</td>\n",
       "      <td>NaN</td>\n",
       "      <td>7.60</td>\n",
       "      <td>8.53</td>\n",
       "      <td>9.86</td>\n",
       "      <td>11.11</td>\n",
       "      <td>12.15</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "  metric           xcov dropout    128     160     192     224     256  \\\n",
       "0   top1             no      no  95.72   98.92   99.38   99.47   99.49   \n",
       "1   top1             no     yes  57.12   65.83   71.02   75.53   79.08   \n",
       "2   top1  yes (fc6+fc7)      no  60.56   72.87   79.20   80.75   78.24   \n",
       "3   top1  yes (fc6+fc7)     yes  51.95   59.72   65.34   69.77   74.25   \n",
       "4   top5             no      no  99.83  100.00  100.00  100.00  100.00   \n",
       "5   top5             no     yes  79.89   86.18   89.37   91.94   93.72   \n",
       "6   top5  yes (fc6+fc7)      no  82.63   90.77   94.19   94.96   93.94   \n",
       "7   top5  yes (fc6+fc7)     yes  75.99   82.22   86.16   89.03   91.62   \n",
       "\n",
       "   Unnamed: 8  128.1  160.1  192.1  224.1  256.1  Unnamed: 14  128.2  160.2  \\\n",
       "0         NaN  36.36  41.09  43.67  45.07  45.98          NaN  59.36  57.83   \n",
       "1         NaN  45.13  50.88  53.54  55.78  56.87          NaN  11.99  14.95   \n",
       "2         NaN  45.86  49.67  51.33  51.76  51.92          NaN  14.70  23.20   \n",
       "3         NaN  43.55  49.05  52.20  54.06  55.77          NaN   8.40  10.67   \n",
       "4         NaN  58.38  63.56  66.43  67.76  68.81          NaN  41.45  36.44   \n",
       "5         NaN  69.67  74.89  77.20  79.12  80.02          NaN  10.22  11.29   \n",
       "6         NaN  70.22  73.73  74.97  75.52  75.46          NaN  12.41  17.04   \n",
       "7         NaN  68.39  73.69  76.30  77.92  79.47          NaN   7.60   8.53   \n",
       "\n",
       "   192.2  224.2  256.2  \n",
       "0  55.71  54.40  53.51  \n",
       "1  17.48  19.75  22.21  \n",
       "2  27.87  28.99  26.32  \n",
       "3  13.14  15.71  18.48  \n",
       "4  33.57  32.24  31.19  \n",
       "5  12.17  12.82  13.70  \n",
       "6  19.22  19.44  18.48  \n",
       "7   9.86  11.11  12.15  "
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "df"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "collapsed": false
   },
   "outputs": [],
   "source": [
    "def get_data(metric, xcov, dropout, train_val_gap=False):\n",
    "    x = [128, 160, 192, 224, 256]\n",
    "    metric_i = df.columns.get_loc('metric')\n",
    "    xcov_i = df.columns.get_loc('xcov')\n",
    "    dropout_i = df.columns.get_loc('dropout')\n",
    "    train_start = df.columns.get_loc('128')\n",
    "    train_end = df.columns.get_loc('256')\n",
    "    val_start = df.columns.get_loc('128.1')\n",
    "    val_end = df.columns.get_loc('256.1')\n",
    "    gap_start = df.columns.get_loc('128.2')\n",
    "    gap_end = df.columns.get_loc('256.2')\n",
    "    for row in df.itertuples(index=False):\n",
    "        #print row[metric_i], row[xcov_i], row[dropout_i]\n",
    "        #print row[metric_i] == metric\n",
    "        #print xcov in row[xcov_i]\n",
    "        #print dropout in row[dropout_i]\n",
    "        if (row[metric_i] == metric and\n",
    "           xcov in row[xcov_i] and\n",
    "           dropout in row[dropout_i]):\n",
    "            if train_val_gap:\n",
    "                return (x, row[gap_start:gap_end+1])\n",
    "            else:\n",
    "                return (x, row[train_start:train_end+1], row[val_start:val_end+1])\n",
    "    else:\n",
    "        raise Exception('no such data')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAxwAAAEWCAYAAADsA5FHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x107d09710>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig = plt.figure(figsize=figsize(scale=1.0))\n",
    "colors = sns.color_palette('muted', 4)\n",
    "markers = ['8', 'd', 's', '*']\n",
    "\n",
    "# use 'top1' for top of figure 5\n",
    "# use 'top5' for bottom of figure 5\n",
    "metric = 'top5'\n",
    "\n",
    "train_labels = []\n",
    "train_lines = []\n",
    "val_labels = []\n",
    "val_lines = []\n",
    "\n",
    "plt.subplot(121)\n",
    "for i, tup in enumerate([('no', 'no'), ('no', 'yes'), ('yes', 'no'), ('yes', 'yes')]):\n",
    "    xcov, dropout = tup\n",
    "    x, y_train, y_val = get_data(metric, xcov, dropout)\n",
    "    label = 'train {} \\\\texttt{{DeCov}}, {} Dropout'.format(xcov, dropout)\n",
    "    l = plt.plot(x, y_train, '-', color=colors[i], marker=markers[i], label=label)\n",
    "    train_lines.append(l[0])\n",
    "    train_labels.append(label)\n",
    "    label = 'val {} \\\\texttt{{DeCov}}, {} Dropout'.format(xcov, dropout)\n",
    "    l = plt.plot(x, y_val, '--', color=colors[i], marker=markers[i], label=label)\n",
    "    val_lines.append(l[0])\n",
    "    val_labels.append(label)\n",
    "plt.xlabel('Image Resolution')\n",
    "plt.ylabel('{metric} Accuracy'.format(metric=metric.title()))\n",
    "plt.title('{metric} Accuracy'.format(metric=metric.title()))\n",
    "\n",
    "    \n",
    "plt.subplot(122)\n",
    "for i, tup in enumerate([('no', 'no'), ('no', 'yes'), ('yes', 'no'), ('yes', 'yes')]):\n",
    "    xcov, dropout = tup\n",
    "    x, y_gap = get_data(metric, xcov, dropout, train_val_gap=True)\n",
    "    l = plt.plot(x, y_gap, marker=markers[i], label='{} \\\\texttt{{DeCov}}, {} Dropout'.format(xcov, dropout))\n",
    "\n",
    "plt.xlabel('Image Resolution')\n",
    "plt.ylabel('{metric} Train-Val Accuracy Gap'.format(metric=metric.title()))\n",
    "\n",
    "lines = list(chain(*zip(train_lines, val_lines)))\n",
    "labels = list(chain(*zip(train_labels, val_labels)))\n",
    "if metric == 'top5':\n",
    "    fig.legend(lines, labels, 'lower center', bbox_to_anchor=(0.5, -0.02), ncol=4)\n",
    "plt.title('{metric} Gap'.format(metric=metric.title()))\n",
    "if metric == 'top5':\n",
    "    plt.tight_layout(pad=0.5, rect=(0, 0.15, 1, 1))\n",
    "else:\n",
    "    plt.tight_layout(pad=0.5)\n",
    "plt.savefig('{}_plot.pdf'.format(metric))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}


==> images/loss_plot/make_plot.py <==
import sys
import random

import glob
import cPickle as pkl
from itertools import chain

import numpy as np

from pdb import set_trace


# http://bkanuka.com/articles/native-latex-plots/
import matplotlib as mpl
mpl.use('pgf')

import seaborn as sns
sns.set_style('whitegrid')

def figsize(scale):
    fig_width_pt = 397.4849                         # Get this from LaTeX using \the\textwidth
    inches_per_pt = 1.0/72.27                       # Convert pt to inch
    golden_mean = (np.sqrt(5.0)-1.0)/2.0            # Aesthetic ratio (you could change this)
    fig_width = fig_width_pt*inches_per_pt*scale    # width in inches
    fig_height = fig_width*golden_mean              # height in inches
    fig_size = [2*fig_width,1.1*fig_height]
    return fig_size
 
pgf_with_latex = {                      # setup matplotlib to use latex for output
    "pgf.texsystem": "pdflatex",        # change this if using xetex or lautex
    "text.usetex": True,                # use LaTeX to write all text
    "font.family": "serif",
    "font.serif": [],                   # blank entries should cause plots to inherit fonts from the document
    "font.sans-serif": [],
    "font.monospace": [],
    "axes.titlesize": 16,
    "axes.labelsize": 10,               # LaTeX default is 10pt font.
    "text.fontsize": 10,
    "legend.fontsize": 10,               # Make the legend/label fonts a little smaller
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "figure.figsize": figsize(1.0),     # default fig size of 0.9 textwidth
    "pgf.preamble": [
        r"\usepackage[utf8x]{inputenc}",    # use utf8 fonts becasue your computer can handle it :)
        r"\usepackage[T1]{fontenc}",        # plots will be generated using this preamble
        ]
    }
mpl.rcParams.update(pgf_with_latex)


import matplotlib.pyplot as plt




def main():
    curves = []
    plot_type = 'decov'
    '''
    for fname in [
                  'data/base_nodrop_ce_46iters.pkl',
                  'data/base_ce_46iters.pkl',
                  'data/xcov_nodrop_ce_46iters.pkl',
                  'data/xcov_ce_46iters.pkl',
                 ]:
    '''
    for fname in [
                  'data/base_nodrop_46iters.pkl',
                  'data/base_46iters.pkl',
                  'data/xcov_nodrop_46iters.pkl',
                  'data/xcov_46iters.pkl',
                 ]:
        with open(fname, 'r') as f:
            curve = pkl.load(f)
        curves.append(curve)

    # the leftmost point
    zero_curves = []
    for fname in glob.glob('data/*1iters.pkl'):
        with open(fname, 'r') as f:
            curve = pkl.load(f)
        zero_curves.append(curve)

    fig = plt.figure(figsize=figsize(scale=1.0))
    plt.subplot(121)
    plt.ylabel(r'Cross Entropy')
    plt.title(r'Cross Entropy Loss vs Training Iterations')

    plt.xlabel('Iterations')
    
    colors = sns.color_palette('muted', 4)
    markers = ['8', 'd', 's', '*']

    for i, curve in enumerate(curves): #zip(zero_curves, curves)):
        name = curve['name']
        if name == 'base':
            name = r'no \ \texttt{DeCov}, yes Dropout'
        elif name == 'base_nodrop':
            name = r'no \ \texttt{DeCov}, no \ Dropout'
        elif name == 'xcov':
            name = r'yes \texttt{DeCov}, yes Dropout'
        elif name == 'xcov_nodrop':
            name = r'yes \texttt{DeCov}, no \ Dropout'
        name = ''
        plt.plot(curve['iters'], curve['train_ce'], '-', color=colors[i], marker=markers[i], label='train ' + name)
        plt.plot(curve['iters'], curve['val_ce'], '--', color=colors[i], marker=markers[i], label='val ' + name)

    #plt.legend(loc='upper left')
    #plt.legend(loc='upper left') #, ncol=2)
    #plt.savefig('xcov_loss_plot.pdf')
    #plt.savefig('xcov_loss_plot.pdf')


    #curves = []
    #for fname in [
    #              'data/base_nodrop_46iters.pkl',
    #              'data/base_46iters.pkl',
    #              'data/xcov_nodrop_46iters.pkl',
    #              'data/xcov_46iters.pkl',
    #             ]:
    #    with open(fname, 'r') as f:
    #        curve = pkl.load(f)
    #    curves.append(curve)

    plt.subplot(122)
    plt.semilogy()
    plt.ylim(ymin=10.**0, ymax=10.**11)
    plt.xlabel('Iterations')
    plt.ylabel(r'\texttt{DeCov}')
    plt.title(r'\texttt{DeCov} Loss vs Training Iterations')
    #plt.ylabel(r'Cross Entropy')
    #plt.title(r'Loss vs Training Iterations')

    train_lines = []
    train_labels = []
    val_lines = []
    val_labels = []

    for i, curve in enumerate(curves): #zip(zero_curves, curves)):
        name = curve['name']
        if name == 'base':
            name = r'no \ \texttt{DeCov}, yes Dropout'
        elif name == 'base_nodrop':
            name = r'no \ \texttt{DeCov}, no \ Dropout'
        elif name == 'xcov':
            name = r'yes \texttt{DeCov}, yes Dropout'
        elif name == 'xcov_nodrop':
            name = r'yes \texttt{DeCov}, no \ Dropout'
        #name = ''
        #plt.plot(curve['iters'], curve['train_ce'], '-', color=colors[i], label='train ' + name)
        #plt.plot(curve['iters'], curve['val_ce'], '--', color=colors[i], label='val ' + name)
        label = 'train ' + name
        l = plt.plot(curve['iters'], curve['train_xcovs'], '-', color=colors[i], marker=markers[i], label=label)
        train_lines.append(l[0])
        train_labels.append(label)
        label = 'val ' + name
        l = plt.plot(curve['iters'], curve['val_xcovs'], '--', color=colors[i], marker=markers[i], label=label)
        val_lines.append(l[0])
        val_labels.append(label)
        #plt.plot(zero_curve['iters'] + curve['iters'], zero_curve['val_xcovs'] + curve['val_xcovs'], label=name)

    #plt.legend(loc='upper left')
    #plt.legend(loc='upper left') #, ncol=2)
    #plt.savefig('xcov_loss_plot.pdf')
    lines = list(chain(*zip(train_lines, val_lines)))
    labels = list(chain(*zip(train_labels, val_labels)))
    fig.legend(lines, labels, 'lower center', bbox_to_anchor=(0.5, -0.02), ncol=4)

    
    plt.tight_layout(pad=0.5, rect=(0, 0.1, 1, 1))
    plt.savefig('loss_plot.pdf')


    # textwidth = 397.48499pt


if __name__ == '__main__':
    main()


==> images/teaser/make_plot.py <==
import sys
import random

import glob
import json

import numpy as np


# http://bkanuka.com/articles/native-latex-plots/
import matplotlib as mpl
from matplotlib.ticker import MultipleLocator, FormatStrFormatter

mpl.use('pgf')

import seaborn as sns
sns.set_style('whitegrid')

from pdb import set_trace

def figsize(scale):
    fig_width_pt = 397.4849                         # Get this from LaTeX using \the\textwidth
    inches_per_pt = 1.0/72.27                       # Convert pt to inch
    golden_mean = (np.sqrt(5.0)-1.0)/2.0            # Aesthetic ratio (you could change this)
    fig_width = fig_width_pt*inches_per_pt*scale    # width in inches
    fig_height = fig_width*golden_mean              # height in inches
    fig_size = [fig_width,fig_height]
    return fig_size

pgf_with_latex = {                      # setup matplotlib to use latex for output
    "pgf.texsystem": "pdflatex",        # change this if using xetex or lautex
    "text.usetex": True,                # use LaTeX to write all text
    "font.family": "serif",
    "font.serif": [],                   # blank entries should cause plots to inherit fonts from the document
    "font.sans-serif": [],
    "font.monospace": [],
    "axes.titlesize": 16,
    "axes.labelsize": 10,               # LaTeX default is 10pt font.
    "text.fontsize": 10,
    "legend.fontsize": 10,               # Make the legend/label fonts a little smaller
    "xtick.labelsize": 8,
    "ytick.labelsize": 8,
    "figure.figsize": figsize(1.0),     # default fig size of 0.9 textwidth
    "pgf.preamble": [
        r"\usepackage[utf8x]{inputenc}",    # use utf8 fonts becasue your computer can handle it :)
        r"\usepackage[T1]{fontenc}",        # plots will be generated using this preamble
        ]
    }
mpl.rcParams.update(pgf_with_latex)


import matplotlib.pyplot as plt




def main():
    with open('data.json', 'r') as f:
        data = json.load(f)

    plt.figure(figsize=figsize(scale=1.0))
    #plt.semilogy()

    amt_data = data['amt_data']
    decov_nodrop = np.array(data['decov_nodrop'])
    decov_drop = np.array(data['decov_drop'])
    #val_acc_nodrop = np.array(data['val_acc_nodrop'])
    #val_acc_drop = np.array(data['val_acc_drop'])
    train_val_gap_nodrop = np.array(data['train_val_gap_nodrop'])
    train_val_gap_drop = np.array(data['train_val_gap_drop'])

    colors = sns.color_palette('muted', 2)
    markers = ['8', 'd']

    plt.figure()
    lines = []
    ax1 = plt.gca()
    ax1.set_ylabel(r'Train Accuracy - Validation Accuracy')
    l = ax1.plot(amt_data, train_val_gap_nodrop, color=colors[0], marker=markers[0], label='Train - Val Gap (overfitting)')[0]
    lines.append(l)
    #ax1.plot(amt_data, 1 - val_acc_drop, 'g-', label='Dropout')
    ax1.set_xlabel('Number of Training Examples')
    for tl in ax1.get_yticklabels():
        tl.set_color(colors[0])

    ax2 = ax1.twinx()
    ax2.set_ylabel(r'Total Cross-Covariance (\texttt{DeCov})')
    l = ax2.plot(amt_data, decov_nodrop, color=colors[1], marker=markers[1], label='Cross-Covariance')[0]
    lines.append(l)
    #ax2.plot(amt_data, decov_drop, 'g--')
    ax2.set_xlabel('Number of Training Examples')
    for tl in ax2.get_yticklabels():
        tl.set_color(colors[1])

    plt.legend(lines, [l.get_label() for l in lines], loc='upper right')
    #plt.ylim(ymin=10.**0, ymax=10.**8)
    plt.title(r'Overfitting and Cross-Covariance without Dropout')

    majorFormatter = FormatStrFormatter('%.0e')
    #ax.xaxis.set_major_locator(majorLocator)
    ax2.yaxis.set_major_formatter(majorFormatter)
    ax2.grid(False)

    plt.tight_layout()
    plt.savefig('teaser_plot_nodrop.pdf')



    plt.figure()
    lines = []
    ax1 = plt.gca()
    ax1.set_ylabel(r'Train Accuracy - Validation Accuracy')
    l = ax1.plot(amt_data, train_val_gap_drop, color=colors[0], marker=markers[0], label='Train - Val Gap (overfitting)')[0]
    lines.append(l)
    #ax1.plot(amt_data, 1 - val_acc_drop, 'g-', label='Dropout')
    ax1.set_xlabel('Number of Training Examples')
    for tl in ax1.get_yticklabels():
        tl.set_color(colors[0])

    ax2 = ax1.twinx()
    ax2.set_ylabel(r'Total Cross-Covariance (\texttt{DeCov})')
    l = ax2.plot(amt_data, decov_drop, color=colors[1], marker=markers[1], label='Cross-Covariance')[0]
    lines.append(l)
    #ax2.plot(amt_data, decov_drop, 'g--')
    ax2.set_xlabel('Number of Training Examples')
    for tl in ax2.get_yticklabels():
        tl.set_color(colors[1])

    plt.legend(lines, [l.get_label() for l in lines], loc='upper right')
    #plt.ylim(ymin=10.**0, ymax=10.**8)

    #majorLocator   = MultipleLocator(20)
    majorFormatter = FormatStrFormatter('%.0e')
    #ax.xaxis.set_major_locator(majorLocator)
    ax2.yaxis.set_major_formatter(majorFormatter)
    ax2.grid(False)

    plt.title(r'Overfitting and Cross-Covariance with Dropout')

    plt.tight_layout()
    plt.savefig('teaser_plot_drop.pdf')


if __name__ == '__main__':
    main()

